Special cubic birational transformations of projective spaces

We extend our classification of special Cremona transformations whose base locus has dimension at most three to the case when the target space is replaced by a (locally) factorial complete intersection.

==> anc/cube.m2 <==

-- Load this file in Macaulay2 using the command: load "cube.m2"
-- Execute proofThm(0) to prove the main theorem.

-- paper: Special cubic birational transformations of projective spaces 

λ := local λ; g := local g; ν := local ν; 
∆ := local ∆; b := local b; codimIm := local codimIm;

epsilon := 0;

KK := QQ[λ,g,ν,∆,b,codimIm];

d := λ; v := ν;

P = (t) -> (1/6)*λ*t^3+((1/2)*λ-(1/2)*g+1/2)*t^2+(-(17/3)*λ+(5/2)*g+epsilon-codimIm+93/2)*t+8*λ-3*g-3*epsilon+2*codimIm-67;

assert(P(3) == binomial(6+3,3) - (6+codimIm) - 1 and P(2) == binomial(6+2,2) - epsilon)

H3 = d;
KH2 = 2*(g-1-H3);
s1T := KH2;
c1T = -s1T;
s1N := c1T-7*H3;
s2N := -90*λ-15*s1N-b*∆+243;
s3N := -540*λ-135*s1N-18*s2N+729-∆;
c2T = 21*H3+7*s1N+s2N;
c3T = 35*H3+21*s1N+7*s2N+s3N;
K2H = 12*(P(1)-P(0))-2*H3+3*KH2-c2T;
K3 = c3T+7*c2T-48*P(0)+H3^2-35*H3-21*KH2-7*K2H;
s2T := K2H-c2T;
s3T := K3+48*P(0)-c3T;
KSHS = KH2+H3;
c2TS = c2T+KSHS;
KS2 = 12*(P(0)-P(-1))-c2TS;
c1N := s1T+7*H3;
c2N := 21*H3+7*s1T+s2T;
c3N := 35*H3+21*s1T+7*s2T+s3T;

P' = (t) -> (P(t)+v*(t^3+3*t^2+2*t)/6);
H3' = H3+v; d' := H3';
KH2' = KH2-2*v;
K2H' = K2H+4*v;
K3' = K3-8*v;
c1T' = c1T+2*v;
c2T' = c2T;
c3T' = c3T-2*v;
s1T' := KH2';
s2T' := K2H'-c2T';
s3T' := K3'+48*P'(0)-c3T';
KSHS' = KH2'+H3';
c2TS' = c2T'+KSHS';
KS2' = 12*(P'(0)-P'(-1))-c2TS';

d0R = H3';
d0B = H3;
d1R = KH2'+H3';
d1B = KH2+H3;
d2R = K2H'+2*KH2'+H3';
d2B = K2H+2*KH2+H3;
d3R = K3'+3*KH2'+3*K2H'+H3';
d3B = K3+3*KH2+3*K2H+H3;

degs = {1,3,9,27-d,81-12*H3-s1N,b*∆,∆}; 

assert( degs_4 == b^2*∆ - ( s1N+b^2*∆+12*λ-81 ) );

-----------------------------------------------

CastelnuovoBound := (d) -> (
    -- Upper bound for the sectional genus of a s-codimensional subvariety of P^n of degree d
    s := 3;
    lift(floor((d-2)/s) * (d-s-1-(floor((d-2)/s)-1)*s/2),ZZ)
);

-----------------------------------------------
-----------------------------------------------
-- P. Le Barz: Formules pour les multisécantes des surfaces

LeBarz := () -> ( 
    e2 := λ; ec1 := -KSHS; c12 := KS2; c2 := c2TS;
    n := e2;
    mu1 := 3*n-ec1;
    v2 := 6*n-4*ec1+c12-c2;
    mu2 := (c12+c2-12*n+8*mu1-v2)/2;
    d := (n*(n-1)-mu1)/2;
    delta := (n*(n-1)-mu1-v2)/2;
    t := binomial(n,3)-n*mu1/2+(2*mu1+2*v2+mu2)/3;
    P4 := 13*binomial(n,4)-3*n*(n-4)*(2*n-3)+t*(2*n-27)+binomial(delta,2)-delta*(2*n-7)+binomial(d,2)-d*(2*n^2-29*n+83)-v; 
    --<<"fourSecantsFormula = (sum_{l:l line ⊂ S, l^2≤-2} binomial(5+l^2,4)) + (number of 4-secant lines of S ⊂ P^5);"<<endl;
    return P4
);

fourSecantsFormula := LeBarz();

-----------------------------------------------
-------- Relation with Cubic fourfolds --------

S2 := 6*λ + 3*KSHS + KS2 - c2TS;
Cd = 3*S2 - λ^2;

-----------------------------------------------
-----------------------------------------------

LiSoInequalities := {
    K3+6*K2H+15*KH2+20*d-c3T+48*P(0)-6*c2T,
    KS2+4*KSHS+6*d-c2TS,
    2*c2TS-(c3T-2*g+2),
    -24*P(0)+3*K2H+15*KH2+2*c2T+20*d+c3T
};

CremonaInequalities := {
    degs_1*degs_3-degs_4,
    degs_1*degs_4-degs_5,
    (degs_3)^2-degs_2*degs_4,
    (degs_4)^2-degs_3*degs_5,
    (degs_5)^2-degs_4*degs_6
};

LogGeneralInequalities := {
    d1R -1,
    d2R -1,
    d3R -1,
    d1R^2-d2R*d0R
};

ManyLogGeneralInequalities := LogGeneralInequalities|{
    d2R^2-d3R*d1R,
    d1R^3-d3R*d0R^2, 
    d2R^3-d3R^2*d0R
};

-----------------------------------------------
-----------------------------------------------

val = (F,d0,g0,v0,D0,b0,codimIm0) -> (
    if ring F === ZZ or ring F === QQ then return F;
    assert(ring F === KK);
    if (d0 =!= null and g0 =!= null and v0 =!= null and D0 =!= null and b0 =!= null and codimIm =!= null) 
    then return sub(F,{λ => d0, g => g0, ν => v0, ∆ => D0, b => b0, codimIm => codimIm0});
    F' := F;
    if d0 =!= null then F' = sub(F',{λ => d0});
    if g0 =!= null then F' = sub(F',{g => g0});
    if v0 =!= null then F' = sub(F',{ν => v0});
    if D0 =!= null then F' = sub(F',{∆ => D0});
    if b0 =!= null then F' = sub(F',{b => b0});
    if codimIm0 =!= null then F' = sub(F',{codimIm => codimIm0});
    F'
);

valPos := method();

valPos (List,Sequence) := (L,S) -> (
   assert(ring matrix{L} === KK and ring matrix{toList(S)} === ZZ);
   (d0,g0,v0,D0,b0,codimIm0) := S;
   for i to #L-1 do if not val(L_i,d0,g0,v0,D0,b0,codimIm0) >= 0 then return false;
   return true;
);

valPos (List,Sequence,Nothing) := (L,S,nu) -> (
   assert(ring matrix{L} === KK and ring matrix{toList(S)} === ZZ);
   (d0,g0,D0,b0) := S;
   local v;
   for i to #L-1 do (
       v = val(L_i,d0,g0,0,D0,b0,0);
       assert(v == val(L_i,d0,g0,,D0,b0,) and ring v === QQ);
       if not (v >= 0) then return false;
   );
   return true;
);

valPos (List,Sequence,Nothing,Nothing) := (L,S,nu,nu2) -> (
   assert(ring matrix{L} === KK and ring matrix{toList(S)} === ZZ);
   (d0,g0,D0,b0,codimIm0) := S;
   local v;
   for i to #L-1 do (
       v = val(L_i,d0,g0,0,D0,b0,codimIm0);
       assert(v == val(L_i,d0,g0,,D0,b0,codimIm0) and ring v === QQ);
       if not (v >= 0) then return false;
   );
   return true;
);

valEq := method();
valEq (List,Sequence) := (L,S) -> (valPos(L,S) and valPos(-L,S));
valEq (List,Sequence,Nothing) := (L,S,nu) -> (valPos(L,S,) and valPos(-L,S,));
valEq (List,Sequence,Nothing,Nothing) := (L,S,nu,nu2) -> (valPos(L,S,,) and valPos(-L,S,,));

-----------------------------------------------
-----------------------------------------------

Gamma5c2480 := {(8,1,1,5,0),(9,3,1,5,0),(9,4,1,5,0),(10,5,1,5,0),(10,6,1,5,0),(11,7,1,5,0),(11,8,1,5,0),(11,9,1,5,0),(12,9,1,5,0),(12,10,1,5,0),(12,11,1,5,0),(12,12,1,5,0),(13,12,1,5,0),(13,13,1,5,0),(13,14,1,5,0),(14,14,1,5,0),(13,15,1,5,0),(14,15,1,5,0),(14,16,1,5,0),(14,17,1,5,0),(15,17,1,5,0),(14,18,1,5,0),(15,18,1,5,0),(15,19,1,5,0),(15,20,1,5,0),(15,21,1,5,0),(16,21,1,5,0),(16,22,1,5,0),(16,23,1,5,0),(17,24,1,5,0),(17,25,1,5,0),(18,27,1,5,0),(18,28,1,5,0),(13,12,3,2,1),(14,14,3,2,1),(14,15,3,2,1),(15,18,3,2,1),(15,19,3,2,1),(16,21,3,2,1),(16,22,3,2,1),(17,24,3,2,1),(17,25,3,2,1),(18,28,3,2,1),(12,10,4,2,1),(13,12,4,2,1),(13,13,4,2,1),(13,14,4,2,1),(14,15,4,2,1),(14,16,4,2,1),(14,17,4,2,1),(15,18,4,2,1),(15,19,4,2,1),(15,20,4,2,1),(15,21,4,2,1),(16,22,4,2,1),(16,23,4,2,1),(17,25,4,2,1),(18,28,4,2,1),(11,8,5,2,1),(11,9,5,2,1),(12,10,5,2,1),(12,11,5,2,1),(12,12,5,2,1),(13,12,5,2,1),(13,13,5,2,1),(13,14,5,2,1),(13,15,5,2,1),(13,16,5,2,1),(14,16,5,2,1),(14,17,5,2,1),(14,18,5,2,1),(15,19,5,2,1),(15,20,5,2,1),(15,21,5,2,1),(16,22,5,2,1),(16,23,5,2,1),(17,25,5,2,1),(9,4,6,2,1),(10,6,6,2,1),(11,8,6,2,1),(11,9,6,2,1),(12,10,6,2,1),(12,11,6,2,1),(12,12,6,2,1),(13,13,6,2,1),(13,14,6,2,1),(13,15,6,2,1),(14,16,6,2,1),(14,17,6,2,1),(14,18,6,2,1),(15,19,6,2,1),(15,20,6,2,1),(15,21,6,2,1),(16,23,6,2,1),(10,6,7,2,1),(11,8,7,2,1),(11,9,7,2,1),(12,10,7,2,1),(12,11,7,2,1),(12,12,7,2,1),(13,13,7,2,1),(13,14,7,2,1),(13,15,7,2,1),(14,17,7,2,1),(14,18,7,2,1),(15,20,7,2,1),(15,21,7,2,1),(16,23,7,2,1),(11,8,8,2,1),(12,11,8,2,1),(13,14,8,2,1),(14,17,8,2,1),(14,18,8,2,1),(15,20,8,2,1),(15,21,8,2,1),(12,11,9,2,1),(13,14,9,2,1),(15,21,9,2,1),(15,21,10,2,1),(8,2,3,3,1),(9,4,3,3,1),(10,6,3,3,1),(10,7,3,3,1),(11,8,3,3,1),(11,9,3,3,1),(11,10,3,3,1),(12,10,3,3,1),(12,11,3,3,1),(12,12,3,3,1),(13,12,3,3,1),(12,13,3,3,1),(13,13,3,3,1),(13,14,3,3,1),(13,15,3,3,1),(14,15,3,3,1),(13,16,3,3,1),(14,16,3,3,1),(14,17,3,3,1),(14,18,3,3,1),(15,19,3,3,1),(15,20,3,3,1),(15,21,3,3,1),(16,22,3,3,1),(16,23,3,3,1),(17,25,3,3,1),(18,28,3,3,1),(9,4,4,3,1),(10,6,4,3,1),(11,8,4,3,1),(11,9,4,3,1),(12,10,4,3,1),(12,11,4,3,1),(12,12,4,3,1),(13,13,4,3,1),(13,14,4,3,1),(13,15,4,3,1),(14,16,4,3,1),(14,17,4,3,1),(14,18,4,3,1),(15,19,4,3,1),(15,20,4,3,1),(15,21,4,3,1),(16,23,4,3,1),(10,6,5,3,1),(11,8,5,3,1),(12,10,5,3,1),(12,11,5,3,1),(13,14,5,3,1),(13,15,5,3,1),(14,17,5,3,1),(14,18,5,3,1),(15,20,5,3,1),(15,21,5,3,1),(16,23,5,3,1),(12,11,6,3,1),(13,14,6,3,1),(15,21,6,3,1),(7,0,2,4,1),(8,1,2,4,1),(8,2,2,4,1),(9,4,2,4,1),(10,6,2,4,1),(10,7,2,4,1),(11,8,2,4,1),(11,9,2,4,1),(11,10,2,4,1),(12,10,2,4,1),(12,11,2,4,1),(12,12,2,4,1),(13,12,2,4,1),(12,13,2,4,1),(13,13,2,4,1),(13,14,2,4,1),(13,15,2,4,1),(14,15,2,4,1),(13,16,2,4,1),(14,16,2,4,1),(14,17,2,4,1),(14,18,2,4,1),(15,18,2,4,1),(15,19,2,4,1),(15,20,2,4,1),(15,21,2,4,1),(16,22,2,4,1),(16,23,2,4,1),(17,25,2,4,1),(18,28,2,4,1),(13,12,3,2,2),(14,14,3,2,2),(14,15,3,2,2),(15,18,3,2,2),(15,19,3,2,2),(16,21,3,2,2),(16,22,3,2,2),(17,24,3,2,2),(17,25,3,2,2),(18,28,3,2,2),(12,10,4,2,2),(13,12,4,2,2),(13,13,4,2,2),(13,14,4,2,2),(14,15,4,2,2),(14,16,4,2,2),(14,17,4,2,2),(15,18,4,2,2),(15,19,4,2,2),(15,20,4,2,2),(15,21,4,2,2),(16,22,4,2,2),(16,23,4,2,2),(17,25,4,2,2),(18,28,4,2,2),(11,8,5,2,2),(11,9,5,2,2),(12,10,5,2,2),(12,11,5,2,2),(12,12,5,2,2),(13,12,5,2,2),(13,13,5,2,2),(13,14,5,2,2),(13,15,5,2,2),(13,16,5,2,2),(14,16,5,2,2),(14,17,5,2,2),(14,18,5,2,2),(15,19,5,2,2),(15,20,5,2,2),(15,21,5,2,2),(16,22,5,2,2),(16,23,5,2,2),(17,25,5,2,2),(9,4,6,2,2),(10,6,6,2,2),(10,7,6,2,2),(11,8,6,2,2),(11,9,6,2,2),(11,10,6,2,2),(12,10,6,2,2),(12,11,6,2,2),(12,12,6,2,2),(12,13,6,2,2),(13,13,6,2,2),(13,14,6,2,2),(13,15,6,2,2),(13,16,6,2,2),(14,16,6,2,2),(14,17,6,2,2),(14,18,6,2,2),(15,19,6,2,2),(15,20,6,2,2),(15,21,6,2,2),(16,23,6,2,2),(8,2,7,2,2),(9,4,7,2,2),(10,6,7,2,2),(10,7,7,2,2),(11,8,7,2,2),(11,9,7,2,2),(11,10,7,2,2),(12,10,7,2,2),(12,11,7,2,2),(12,12,7,2,2),(12,13,7,2,2),(13,13,7,2,2),(13,14,7,2,2),(13,15,7,2,2),(13,16,7,2,2),(14,17,7,2,2),(14,18,7,2,2),(15,20,7,2,2),(15,21,7,2,2),(16,23,7,2,2),(8,2,8,2,2),(9,4,8,2,2),(10,6,8,2,2),(10,7,8,2,2),(11,8,8,2,2),(11,9,8,2,2),(12,11,8,2,2),(12,12,8,2,2),(13,14,8,2,2),(13,15,8,2,2),(13,16,8,2,2),(14,17,8,2,2),(14,18,8,2,2),(15,20,8,2,2),(15,21,8,2,2),(9,4,9,2,2),(10,6,9,2,2),(11,9,9,2,2),(12,11,9,2,2),(12,12,9,2,2),(13,14,9,2,2),(13,15,9,2,2),(14,18,9,2,2),(15,21,9,2,2),(11,9,10,2,2),(12,12,10,2,2),(13,15,10,2,2),(14,18,10,2,2),(15,21,10,2,2),(14,18,11,2,2),(8,2,3,3,2),(9,4,3,3,2),(9,5,3,3,2),(10,6,3,3,2),(10,7,3,3,2),(10,8,3,3,2),(11,8,3,3,2),(11,9,3,3,2),(11,10,3,3,2),(12,10,3,3,2),(11,11,3,3,2),(12,11,3,3,2),(12,12,3,3,2),(13,12,3,3,2),(12,13,3,3,2),(13,13,3,3,2),(12,14,3,3,2),(13,14,3,3,2),(13,15,3,3,2),(14,15,3,3,2),(13,16,3,3,2),(14,16,3,3,2),(14,17,3,3,2),(14,18,3,3,2),(15,19,3,3,2),(15,20,3,3,2),(15,21,3,3,2),(16,22,3,3,2),(16,23,3,3,2),(17,25,3,3,2),(18,28,3,3,2),(7,0,4,3,2),(8,2,4,3,2),(9,4,4,3,2),(9,5,4,3,2),(10,6,4,3,2),(10,7,4,3,2),(11,8,4,3,2),(11,9,4,3,2),(11,10,4,3,2),(12,10,4,3,2),(12,11,4,3,2),(12,12,4,3,2),(12,13,4,3,2),(13,13,4,3,2),(13,14,4,3,2),(13,15,4,3,2),(13,16,4,3,2),(14,16,4,3,2),(14,17,4,3,2),(14,18,4,3,2),(15,19,4,3,2),(15,20,4,3,2),(15,21,4,3,2),(16,23,4,3,2),(7,0,5,3,2),(8,2,5,3,2),(9,4,5,3,2),(10,6,5,3,2),(10,7,5,3,2),(11,8,5,3,2),(11,9,5,3,2),(11,10,5,3,2),(12,10,5,3,2),(12,11,5,3,2),(12,12,5,3,2),(12,13,5,3,2),(13,14,5,3,2),(13,15,5,3,2),(13,16,5,3,2),(14,17,5,3,2),(14,18,5,3,2),(15,20,5,3,2),(15,21,5,3,2),(16,23,5,3,2),(9,4,6,3,2),(10,6,6,3,2),(11,9,6,3,2),(12,11,6,3,2),(12,12,6,3,2),(13,14,6,3,2),(13,15,6,3,2),(14,18,6,3,2),(15,21,6,3,2),(13,15,7,3,2),(14,18,7,3,2),(15,21,7,3,2),(14,15,3,2,3),(15,18,3,2,3),(15,19,3,2,3),(16,21,3,2,3),(16,22,3,2,3),(17,24,3,2,3),(17,25,3,2,3),(18,28,3,2,3),(13,12,4,2,3),(13,13,4,2,3),(13,14,4,2,3),(14,15,4,2,3),(14,16,4,2,3),(14,17,4,2,3),(15,18,4,2,3),(15,19,4,2,3),(15,20,4,2,3),(15,21,4,2,3),(16,22,4,2,3),(16,23,4,2,3),(17,25,4,2,3),(18,28,4,2,3),(11,8,5,2,3),(11,9,5,2,3),(12,10,5,2,3),(12,11,5,2,3),(12,12,5,2,3),(13,12,5,2,3),(13,13,5,2,3),(13,14,5,2,3),(13,15,5,2,3),(13,16,5,2,3),(14,16,5,2,3),(14,17,5,2,3),(14,18,5,2,3),(15,19,5,2,3),(15,20,5,2,3),(15,21,5,2,3),(16,22,5,2,3),(16,23,5,2,3),(17,25,5,2,3),(9,4,6,2,3),(10,6,6,2,3),(10,7,6,2,3),(11,8,6,2,3),(11,9,6,2,3),(11,10,6,2,3),(12,10,6,2,3),(11,11,6,2,3),(12,11,6,2,3),(12,12,6,2,3),(12,13,6,2,3),(13,13,6,2,3),(12,14,6,2,3),(13,14,6,2,3),(13,15,6,2,3),(13,16,6,2,3),(14,16,6,2,3),(14,17,6,2,3),(14,18,6,2,3),(15,19,6,2,3),(15,20,6,2,3),(15,21,6,2,3),(16,23,6,2,3),(8,2,7,2,3),(9,4,7,2,3),(9,5,7,2,3),(9,6,7,2,3),(10,6,7,2,3),(10,7,7,2,3),(10,8,7,2,3),(11,8,7,2,3),(11,9,7,2,3),(11,10,7,2,3),(12,10,7,2,3),(11,11,7,2,3),(12,11,7,2,3),(12,12,7,2,3),(12,13,7,2,3),(13,13,7,2,3),(12,14,7,2,3),(13,14,7,2,3),(13,15,7,2,3),(13,16,7,2,3),(14,17,7,2,3),(14,18,7,2,3),(15,20,7,2,3),(15,21,7,2,3),(16,23,7,2,3),(7,0,8,2,3),(7,1,8,2,3),(8,2,8,2,3),(8,3,8,2,3),(9,4,8,2,3),(9,5,8,2,3),(10,6,8,2,3),(10,7,8,2,3),(10,8,8,2,3),(11,8,8,2,3),(11,9,8,2,3),(11,10,8,2,3),(11,11,8,2,3),(12,11,8,2,3),(12,12,8,2,3),(12,13,8,2,3),(12,14,8,2,3),(13,14,8,2,3),(13,15,8,2,3),(13,16,8,2,3),(14,17,8,2,3),(14,18,8,2,3),(15,20,8,2,3),(15,21,8,2,3),(7,0,9,2,3),(8,2,9,2,3),(9,4,9,2,3),(9,5,9,2,3),(10,6,9,2,3),(10,7,9,2,3),(11,9,9,2,3),(11,10,9,2,3),(12,11,9,2,3),(12,12,9,2,3),(12,13,9,2,3),(13,14,9,2,3),(13,15,9,2,3),(13,16,9,2,3),(14,18,9,2,3),(15,21,9,2,3),(7,0,10,2,3),(8,2,10,2,3),(10,7,10,2,3),(11,9,10,2,3),(11,10,10,2,3),(12,12,10,2,3),(12,13,10,2,3),(13,15,10,2,3),(13,16,10,2,3),(14,18,10,2,3),(15,21,10,2,3),(10,7,11,2,3),(11,9,11,2,3),(12,12,11,2,3),(13,15,11,2,3),(13,16,11,2,3),(14,18,11,2,3),(11,9,12,2,3),(12,12,12,2,3),(8,2,3,3,3),(9,4,3,3,3),(9,5,3,3,3),(10,6,3,3,3),(10,7,3,3,3),(10,8,3,3,3),(11,8,3,3,3),(10,9,3,3,3),(11,9,3,3,3),(11,10,3,3,3),(12,10,3,3,3),(11,11,3,3,3),(12,11,3,3,3),(11,12,3,3,3),(12,12,3,3,3),(13,12,3,3,3),(12,13,3,3,3),(13,13,3,3,3),(12,14,3,3,3),(13,14,3,3,3),(12,15,3,3,3),(13,15,3,3,3),(14,15,3,3,3),(13,16,3,3,3),(14,16,3,3,3),(14,17,3,3,3),(14,18,3,3,3),(15,19,3,3,3),(15,20,3,3,3),(15,21,3,3,3),(16,22,3,3,3),(16,23,3,3,3),(17,25,3,3,3),(18,28,3,3,3),(7,0,4,3,3),(7,1,4,3,3),(8,2,4,3,3),(8,3,4,3,3),(8,4,4,3,3),(9,4,4,3,3),(9,5,4,3,3),(9,6,4,3,3),(10,6,4,3,3),(10,7,4,3,3),(10,8,4,3,3),(11,8,4,3,3),(10,9,4,3,3),(11,9,4,3,3),(11,10,4,3,3),(12,10,4,3,3),(11,11,4,3,3),(12,11,4,3,3),(12,12,4,3,3),(12,13,4,3,3),(13,13,4,3,3),(12,14,4,3,3),(13,14,4,3,3),(13,15,4,3,3),(13,16,4,3,3),(14,16,4,3,3),(14,17,4,3,3),(14,18,4,3,3),(15,19,4,3,3),(15,20,4,3,3),(15,21,4,3,3),(16,23,4,3,3),(7,0,5,3,3),(7,1,5,3,3),(8,2,5,3,3),(8,3,5,3,3),(9,4,5,3,3),(9,5,5,3,3),(10,6,5,3,3),(10,7,5,3,3),(10,8,5,3,3),(11,8,5,3,3),(11,9,5,3,3),(11,10,5,3,3),(12,10,5,3,3),(11,11,5,3,3),(12,11,5,3,3),(12,12,5,3,3),(12,13,5,3,3),(12,14,5,3,3),(13,14,5,3,3),(13,15,5,3,3),(13,16,5,3,3),(14,17,5,3,3),(14,18,5,3,3),(15,20,5,3,3),(15,21,5,3,3),(16,23,5,3,3),(7,0,6,3,3),(8,2,6,3,3),(9,4,6,3,3),(9,5,6,3,3),(10,6,6,3,3),(10,7,6,3,3),(11,9,6,3,3),(11,10,6,3,3),(12,11,6,3,3),(12,12,6,3,3),(12,13,6,3,3),(13,14,6,3,3),(13,15,6,3,3),(13,16,6,3,3),(14,18,6,3,3),(15,21,6,3,3),(10,7,7,3,3),(11,9,7,3,3),(11,10,7,3,3),(12,12,7,3,3),(12,13,7,3,3),(13,15,7,3,3),(13,16,7,3,3),(14,18,7,3,3),(15,21,7,3,3),(11,9,8,3,3),(12,12,8,3,3),(15,18,3,2,4),(15,19,3,2,4),(16,21,3,2,4),(16,22,3,2,4),(17,24,3,2,4),(17,25,3,2,4),(18,28,3,2,4),(13,14,4,2,4),(14,16,4,2,4),(14,17,4,2,4),(15,18,4,2,4),(15,19,4,2,4),(15,20,4,2,4),(15,21,4,2,4),(16,22,4,2,4),(16,23,4,2,4),(17,25,4,2,4),(18,28,4,2,4),(11,9,5,2,4),(12,11,5,2,4),(12,12,5,2,4),(13,13,5,2,4),(13,14,5,2,4),(13,15,5,2,4),(13,16,5,2,4),(14,16,5,2,4),(14,17,5,2,4),(14,18,5,2,4),(15,19,5,2,4),(15,20,5,2,4),(15,21,5,2,4),(16,22,5,2,4),(16,23,5,2,4),(17,25,5,2,4),(10,7,6,2,4),(11,9,6,2,4),(11,10,6,2,4),(11,11,6,2,4),(12,11,6,2,4),(12,12,6,2,4),(12,13,6,2,4),(13,13,6,2,4),(12,14,6,2,4),(13,14,6,2,4),(13,15,6,2,4),(13,16,6,2,4),(14,16,6,2,4),(14,17,6,2,4),(14,18,6,2,4),(15,19,6,2,4),(15,20,6,2,4),(15,21,6,2,4),(16,23,6,2,4),(9,5,7,2,4),(9,6,7,2,4),(10,7,7,2,4),(10,8,7,2,4),(10,9,7,2,4),(11,9,7,2,4),(11,10,7,2,4),(11,11,7,2,4),(12,11,7,2,4),(11,12,7,2,4),(12,12,7,2,4),(12,13,7,2,4),(13,13,7,2,4),(12,14,7,2,4),(13,14,7,2,4),(12,15,7,2,4),(13,15,7,2,4),(13,16,7,2,4),(14,17,7,2,4),(14,18,7,2,4),(15,20,7,2,4),(15,21,7,2,4),(16,23,7,2,4),(7,0,8,2,4),(7,1,8,2,4),(8,2,8,2,4),(8,3,8,2,4),(8,4,8,2,4),(9,4,8,2,4),(9,5,8,2,4),(9,6,8,2,4),(10,6,8,2,4),(10,7,8,2,4),(10,8,8,2,4),(11,8,8,2,4),(10,9,8,2,4),(11,9,8,2,4),(11,10,8,2,4),(11,11,8,2,4),(12,11,8,2,4),(11,12,8,2,4),(12,12,8,2,4),(12,13,8,2,4),(12,14,8,2,4),(13,14,8,2,4),(12,15,8,2,4),(13,15,8,2,4),(13,16,8,2,4),(14,17,8,2,4),(14,18,8,2,4),(15,20,8,2,4),(15,21,8,2,4),(7,0,9,2,4),(7,1,9,2,4),(8,2,9,2,4),(8,3,9,2,4),(8,4,9,2,4),(9,4,9,2,4),(9,5,9,2,4),(9,6,9,2,4),(10,6,9,2,4),(10,7,9,2,4),(10,8,9,2,4),(10,9,9,2,4),(11,9,9,2,4),(11,10,9,2,4),(11,11,9,2,4),(12,11,9,2,4),(12,12,9,2,4),(12,13,9,2,4),(12,14,9,2,4),(13,14,9,2,4),(13,15,9,2,4),(13,16,9,2,4),(14,18,9,2,4),(15,21,9,2,4),(7,0,10,2,4),(7,1,10,2,4),(8,2,10,2,4),(8,3,10,2,4),(9,5,10,2,4),(9,6,10,2,4),(10,7,10,2,4),(10,8,10,2,4),(11,9,10,2,4),(11,10,10,2,4),(11,11,10,2,4),(12,12,10,2,4),(12,13,10,2,4),(12,14,10,2,4),(13,15,10,2,4),(13,16,10,2,4),(14,18,10,2,4),(15,21,10,2,4),(7,1,11,2,4),(8,3,11,2,4),(9,5,11,2,4),(10,7,11,2,4),(10,8,11,2,4),(11,9,11,2,4),(11,10,11,2,4),(11,11,11,2,4),(12,12,11,2,4),(12,13,11,2,4),(12,14,11,2,4),(13,15,11,2,4),(13,16,11,2,4),(14,18,11,2,4),(9,5,12,2,4),(10,7,12,2,4),(11,9,12,2,4),(11,10,12,2,4),(12,12,12,2,4),(12,13,12,2,4),(13,16,12,2,4),(10,7,13,2,4),(11,10,13,2,4),(12,13,13,2,4),(13,16,13,2,4),(10,7,14,2,4),(13,16,14,2,4),(10,7,3,3,4),(10,8,3,3,4),(10,9,3,3,4),(11,9,3,3,4),(11,10,3,3,4),(11,11,3,3,4),(12,11,3,3,4),(11,12,3,3,4),(12,12,3,3,4),(12,13,3,3,4),(13,13,3,3,4),(12,14,3,3,4),(13,14,3,3,4),(12,15,3,3,4),(13,15,3,3,4),(14,15,3,3,4),(13,16,3,3,4),(14,16,3,3,4),(14,17,3,3,4),(14,18,3,3,4),(15,19,3,3,4),(15,20,3,3,4),(15,21,3,3,4),(16,22,3,3,4),(16,23,3,3,4),(17,25,3,3,4),(18,28,3,3,4),(7,1,4,3,4),(7,2,4,3,4),(7,3,4,3,4),(8,3,4,3,4),(8,4,4,3,4),(8,5,4,3,4),(9,5,4,3,4),(9,6,4,3,4),(9,7,4,3,4),(10,7,4,3,4),(10,8,4,3,4),(10,9,4,3,4),(11,9,4,3,4),(11,10,4,3,4),(11,11,4,3,4),(12,11,4,3,4),(11,12,4,3,4),(12,12,4,3,4),(12,13,4,3,4),(13,13,4,3,4),(12,14,4,3,4),(13,14,4,3,4),(12,15,4,3,4),(13,15,4,3,4),(13,16,4,3,4),(14,16,4,3,4),(14,17,4,3,4),(14,18,4,3,4),(15,19,4,3,4),(15,20,4,3,4),(15,21,4,3,4),(16,23,4,3,4),(6,0,5,3,4),(7,1,5,3,4),(7,2,5,3,4),(8,3,5,3,4),(8,4,5,3,4),(9,5,5,3,4),(9,6,5,3,4),(9,7,5,3,4),(10,7,5,3,4),(10,8,5,3,4),(10,9,5,3,4),(11,9,5,3,4),(11,10,5,3,4),(11,11,5,3,4),(12,11,5,3,4),(11,12,5,3,4),(12,12,5,3,4),(12,13,5,3,4),(12,14,5,3,4),(13,14,5,3,4),(12,15,5,3,4),(13,15,5,3,4),(13,16,5,3,4),(14,17,5,3,4),(14,18,5,3,4),(15,20,5,3,4),(15,21,5,3,4),(16,23,5,3,4),(7,0,6,3,4),(7,1,6,3,4),(8,2,6,3,4),(8,3,6,3,4),(8,4,6,3,4),(9,4,6,3,4),(9,5,6,3,4),(9,6,6,3,4),(10,6,6,3,4),(10,7,6,3,4),(10,8,6,3,4),(10,9,6,3,4),(11,9,6,3,4),(11,10,6,3,4),(11,11,6,3,4),(12,11,6,3,4),(12,12,6,3,4),(12,13,6,3,4),(12,14,6,3,4),(13,14,6,3,4),(13,15,6,3,4),(13,16,6,3,4),(14,18,6,3,4),(15,21,6,3,4),(7,1,7,3,4),(8,3,7,3,4),(9,5,7,3,4),(10,7,7,3,4),(10,8,7,3,4),(11,9,7,3,4),(11,10,7,3,4),(11,11,7,3,4),(12,12,7,3,4),(12,13,7,3,4),(12,14,7,3,4),(13,15,7,3,4),(13,16,7,3,4),(14,18,7,3,4),(15,21,7,3,4),(9,5,8,3,4),(10,7,8,3,4),(11,9,8,3,4),(11,10,8,3,4),(12,12,8,3,4),(12,13,8,3,4),(13,16,8,3,4),(10,7,9,3,4),(11,10,9,3,4),(12,13,9,3,4),(13,16,9,3,4),(15,19,3,2,5),(16,21,3,2,5),(16,22,3,2,5),(17,24,3,2,5),(17,25,3,2,5),(18,28,3,2,5),(14,17,4,2,5),(15,19,4,2,5),(15,20,4,2,5),(15,21,4,2,5),(16,22,4,2,5),(16,23,4,2,5),(17,25,4,2,5),(18,28,4,2,5),(12,12,5,2,5),(13,14,5,2,5),(13,15,5,2,5),(13,16,5,2,5),(14,16,5,2,5),(14,17,5,2,5),(14,18,5,2,5),(15,19,5,2,5),(15,20,5,2,5),(15,21,5,2,5),(16,22,5,2,5),(16,23,5,2,5),(17,25,5,2,5),(11,10,6,2,5),(11,11,6,2,5),(12,12,6,2,5),(12,13,6,2,5),(12,14,6,2,5),(13,14,6,2,5),(13,15,6,2,5),(13,16,6,2,5),(14,16,6,2,5),(14,17,6,2,5),(14,18,6,2,5),(15,19,6,2,5),(15,20,6,2,5),(15,21,6,2,5),(16,23,6,2,5),(9,6,7,2,5),(10,8,7,2,5),(10,9,7,2,5),(11,10,7,2,5),(11,11,7,2,5),(11,12,7,2,5),(12,12,7,2,5),(12,13,7,2,5),(12,14,7,2,5),(13,14,7,2,5),(12,15,7,2,5),(13,15,7,2,5),(13,16,7,2,5),(14,17,7,2,5),(14,18,7,2,5),(15,20,7,2,5),(15,21,7,2,5),(16,23,7,2,5),(8,4,8,2,5),(9,6,8,2,5),(9,7,8,2,5),(10,8,8,2,5),(10,9,8,2,5),(11,10,8,2,5),(11,11,8,2,5),(11,12,8,2,5),(12,12,8,2,5),(12,13,8,2,5),(12,14,8,2,5),(13,14,8,2,5),(12,15,8,2,5),(13,15,8,2,5),(13,16,8,2,5),(14,17,8,2,5),(14,18,8,2,5),(15,20,8,2,5),(15,21,8,2,5),(7,1,9,2,5),(7,2,9,2,5),(7,3,9,2,5),(8,3,9,2,5),(8,4,9,2,5),(8,5,9,2,5),(9,5,9,2,5),(9,6,9,2,5),(9,7,9,2,5),(10,7,9,2,5),(10,8,9,2,5),(10,9,9,2,5),(11,9,9,2,5),(11,10,9,2,5),(11,11,9,2,5),(12,11,9,2,5),(11,12,9,2,5),(12,12,9,2,5),(12,13,9,2,5),(12,14,9,2,5),(13,14,9,2,5),(12,15,9,2,5),(13,15,9,2,5),(13,16,9,2,5),(14,18,9,2,5),(15,21,9,2,5),(6,0,10,2,5),(7,1,10,2,5),(7,2,10,2,5),(8,3,10,2,5),(8,4,10,2,5),(9,5,10,2,5),(9,6,10,2,5),(9,7,10,2,5),(10,7,10,2,5),(10,8,10,2,5),(10,9,10,2,5),(11,9,10,2,5),(11,10,10,2,5),(11,11,10,2,5),(11,12,10,2,5),(12,12,10,2,5),(12,13,10,2,5),(12,14,10,2,5),(12,15,10,2,5),(13,15,10,2,5),(13,16,10,2,5),(14,18,10,2,5),(15,21,10,2,5),(6,0,11,2,5),(7,1,11,2,5),(7,2,11,2,5),(8,3,11,2,5),(8,4,11,2,5),(9,5,11,2,5),(9,6,11,2,5),(10,7,11,2,5),(10,8,11,2,5),(10,9,11,2,5),(11,9,11,2,5),(11,10,11,2,5),(11,11,11,2,5),(11,12,11,2,5),(12,12,11,2,5),(12,13,11,2,5),(12,14,11,2,5),(12,15,11,2,5),(13,15,11,2,5),(13,16,11,2,5),(14,18,11,2,5),(7,1,12,2,5),(8,3,12,2,5),(8,4,12,2,5),(9,5,12,2,5),(9,6,12,2,5),(10,7,12,2,5),(10,8,12,2,5),(10,9,12,2,5),(11,9,12,2,5),(11,10,12,2,5),(11,11,12,2,5),(12,12,12,2,5),(12,13,12,2,5),(12,14,12,2,5),(13,16,12,2,5),(7,1,13,2,5),(8,3,13,2,5),(9,5,13,2,5),(9,6,13,2,5),(10,7,13,2,5),(10,8,13,2,5),(11,10,13,2,5),(11,11,13,2,5),(12,13,13,2,5),(12,14,13,2,5),(13,16,13,2,5),(7,1,14,2,5),(8,3,14,2,5),(9,5,14,2,5),(10,7,14,2,5),(10,8,14,2,5),(11,10,14,2,5),(11,11,14,2,5),(12,13,14,2,5),(12,14,14,2,5),(13,16,14,2,5),(9,5,15,2,5),(11,10,15,2,5),(10,9,3,3,5),(11,11,3,3,5),(11,12,3,3,5),(12,13,3,3,5),(12,14,3,3,5),(12,15,3,3,5),(13,15,3,3,5),(13,16,3,3,5),(14,17,3,3,5),(14,18,3,3,5),(15,19,3,3,5),(15,20,3,3,5),(15,21,3,3,5),(16,22,3,3,5),(16,23,3,3,5),(17,25,3,3,5),(18,28,3,3,5),(7,2,4,3,5),(7,3,4,3,5),(8,4,4,3,5),(8,5,4,3,5),(9,6,4,3,5),(9,7,4,3,5),(10,8,4,3,5),(10,9,4,3,5),(11,10,4,3,5),(11,11,4,3,5),(11,12,4,3,5),(12,12,4,3,5),(12,13,4,3,5),(12,14,4,3,5),(13,14,4,3,5),(12,15,4,3,5),(13,15,4,3,5),(13,16,4,3,5),(14,16,4,3,5),(14,17,4,3,5),(14,18,4,3,5),(15,19,4,3,5),(15,20,4,3,5),(15,21,4,3,5),(16,23,4,3,5),(6,0,5,3,5),(6,1,5,3,5),(7,2,5,3,5),(7,3,5,3,5),(8,4,5,3,5),(8,5,5,3,5),(9,6,5,3,5),(9,7,5,3,5),(10,8,5,3,5),(10,9,5,3,5),(11,10,5,3,5),(11,11,5,3,5),(11,12,5,3,5),(12,12,5,3,5),(12,13,5,3,5),(12,14,5,3,5),(13,14,5,3,5),(12,15,5,3,5),(13,15,5,3,5),(13,16,5,3,5),(14,17,5,3,5),(14,18,5,3,5),(15,20,5,3,5),(15,21,5,3,5),(16,23,5,3,5),(6,0,6,3,5),(6,1,6,3,5),(7,1,6,3,5),(7,2,6,3,5),(7,3,6,3,5),(8,3,6,3,5),(8,4,6,3,5),(8,5,6,3,5),(9,5,6,3,5),(9,6,6,3,5),(9,7,6,3,5),(10,7,6,3,5),(10,8,6,3,5),(10,9,6,3,5),(11,9,6,3,5),(11,10,6,3,5),(11,11,6,3,5),(12,11,6,3,5),(11,12,6,3,5),(12,12,6,3,5),(12,13,6,3,5),(12,14,6,3,5),(13,14,6,3,5),(12,15,6,3,5),(13,15,6,3,5),(13,16,6,3,5),(14,18,6,3,5),(15,21,6,3,5),(6,0,7,3,5),(7,1,7,3,5),(7,2,7,3,5),(8,3,7,3,5),(8,4,7,3,5),(9,5,7,3,5),(9,6,7,3,5),(9,7,7,3,5),(10,7,7,3,5),(10,8,7,3,5),(10,9,7,3,5),(11,9,7,3,5),(11,10,7,3,5),(11,11,7,3,5),(11,12,7,3,5),(12,12,7,3,5),(12,13,7,3,5),(12,14,7,3,5),(12,15,7,3,5),(13,15,7,3,5),(13,16,7,3,5),(14,18,7,3,5),(15,21,7,3,5),(7,1,8,3,5),(8,3,8,3,5),(8,4,8,3,5),(9,5,8,3,5),(9,6,8,3,5),(10,7,8,3,5),(10,8,8,3,5),(10,9,8,3,5),(11,9,8,3,5),(11,10,8,3,5),(11,11,8,3,5),(12,12,8,3,5),(12,13,8,3,5),(12,14,8,3,5),(13,16,8,3,5),(7,1,9,3,5),(8,3,9,3,5),(9,5,9,3,5),(10,7,9,3,5),(10,8,9,3,5),(11,10,9,3,5),(11,11,9,3,5),(12,13,9,3,5),(12,14,9,3,5),(13,16,9,3,5),(9,5,10,3,5),(11,10,10,3,5),(16,22,3,2,6),(17,24,3,2,6),(17,25,3,2,6),(18,28,3,2,6),(15,20,4,2,6),(15,21,4,2,6),(16,22,4,2,6),(16,23,4,2,6),(17,25,4,2,6),(18,28,4,2,6),(13,16,5,2,6),(14,18,5,2,6),(15,20,5,2,6),(15,21,5,2,6),(16,22,5,2,6),(16,23,5,2,6),(17,25,5,2,6),(11,11,6,2,6),(12,13,6,2,6),(12,14,6,2,6),(13,15,6,2,6),(13,16,6,2,6),(14,17,6,2,6),(14,18,6,2,6),(15,19,6,2,6),(15,20,6,2,6),(15,21,6,2,6),(16,23,6,2,6),(10,9,7,2,6),(11,11,7,2,6),(11,12,7,2,6),(12,13,7,2,6),(12,14,7,2,6),(12,15,7,2,6),(13,15,7,2,6),(13,16,7,2,6),(14,17,7,2,6),(14,18,7,2,6),(15,20,7,2,6),(15,21,7,2,6),(16,23,7,2,6),(9,7,8,2,6),(10,9,8,2,6),(11,11,8,2,6),(11,12,8,2,6),(12,13,8,2,6),(12,14,8,2,6),(12,15,8,2,6),(13,15,8,2,6),(13,16,8,2,6),(14,17,8,2,6),(14,18,8,2,6),(15,20,8,2,6),(15,21,8,2,6),(7,2,9,2,6),(7,3,9,2,6),(8,4,9,2,6),(8,5,9,2,6),(9,6,9,2,6),(9,7,9,2,6),(10,8,9,2,6),(10,9,9,2,6),(11,10,9,2,6),(11,11,9,2,6),(11,12,9,2,6),(12,12,9,2,6),(12,13,9,2,6),(12,14,9,2,6),(13,14,9,2,6),(12,15,9,2,6),(13,15,9,2,6),(13,16,9,2,6),(14,18,9,2,6),(15,21,9,2,6),(6,0,10,2,6),(6,1,10,2,6),(7,2,10,2,6),(7,3,10,2,6),(8,4,10,2,6),(8,5,10,2,6),(9,6,10,2,6),(9,7,10,2,6),(10,8,10,2,6),(10,9,10,2,6),(11,10,10,2,6),(11,11,10,2,6),(11,12,10,2,6),(12,12,10,2,6),(12,13,10,2,6),(12,14,10,2,6),(12,15,10,2,6),(13,15,10,2,6),(13,16,10,2,6),(14,18,10,2,6),(15,21,10,2,6),(6,0,11,2,6),(6,1,11,2,6),(7,2,11,2,6),(7,3,11,2,6),(8,4,11,2,6),(8,5,11,2,6),(9,6,11,2,6),(9,7,11,2,6),(10,8,11,2,6),(10,9,11,2,6),(11,10,11,2,6),(11,11,11,2,6),(11,12,11,2,6),(12,12,11,2,6),(12,13,11,2,6),(12,14,11,2,6),(12,15,11,2,6),(13,15,11,2,6),(13,16,11,2,6),(14,18,11,2,6),(6,0,12,2,6),(6,1,12,2,6),(7,1,12,2,6),(7,2,12,2,6),(7,3,12,2,6),(8,3,12,2,6),(8,4,12,2,6),(8,5,12,2,6),(9,5,12,2,6),(9,6,12,2,6),(9,7,12,2,6),(10,7,12,2,6),(10,8,12,2,6),(10,9,12,2,6),(11,9,12,2,6),(11,10,12,2,6),(11,11,12,2,6),(11,12,12,2,6),(12,12,12,2,6),(12,13,12,2,6),(12,14,12,2,6),(12,15,12,2,6),(13,16,12,2,6),(6,0,13,2,6),(7,1,13,2,6),(7,2,13,2,6),(8,3,13,2,6),(8,4,13,2,6),(9,5,13,2,6),(9,6,13,2,6),(9,7,13,2,6),(10,7,13,2,6),(10,8,13,2,6),(10,9,13,2,6),(11,10,13,2,6),(11,11,13,2,6),(11,12,13,2,6),(12,13,13,2,6),(12,14,13,2,6),(12,15,13,2,6),(13,16,13,2,6),(6,0,14,2,6),(7,1,14,2,6),(7,2,14,2,6),(8,3,14,2,6),(8,4,14,2,6),(9,5,14,2,6),(9,6,14,2,6),(10,7,14,2,6),(10,8,14,2,6),(10,9,14,2,6),(11,10,14,2,6),(11,11,14,2,6),(11,12,14,2,6),(12,13,14,2,6),(12,14,14,2,6),(12,15,14,2,6),(13,16,14,2,6),(7,1,15,2,6),(8,3,15,2,6),(8,4,15,2,6),(9,5,15,2,6),(9,6,15,2,6),(10,8,15,2,6),(10,9,15,2,6),(11,10,15,2,6),(11,11,15,2,6),(12,14,15,2,6),(7,1,16,2,6),(9,6,16,2,6),(10,8,16,2,6),(11,11,16,2,6),(12,14,16,2,6),(10,8,17,2,6),(11,11,17,2,6),(12,14,17,2,6),(11,12,3,3,6),(12,14,3,3,6),(12,15,3,3,6),(13,16,3,3,6),(14,18,3,3,6),(15,20,3,3,6),(15,21,3,3,6),(16,22,3,3,6),(16,23,3,3,6),(17,25,3,3,6),(18,28,3,3,6),(7,3,4,3,6),(8,5,4,3,6),(9,7,4,3,6),(10,9,4,3,6),(11,11,4,3,6),(11,12,4,3,6),(12,13,4,3,6),(12,14,4,3,6),(12,15,4,3,6),(13,15,4,3,6),(13,16,4,3,6),(14,17,4,3,6),(14,18,4,3,6),(15,19,4,3,6),(15,20,4,3,6),(15,21,4,3,6),(16,23,4,3,6),(5,0,5,3,6),(6,1,5,3,6),(6,2,5,3,6),(7,3,5,3,6),(8,5,5,3,6),(9,7,5,3,6),(10,9,5,3,6),(11,11,5,3,6),(11,12,5,3,6),(12,13,5,3,6),(12,14,5,3,6),(12,15,5,3,6),(13,15,5,3,6),(13,16,5,3,6),(14,17,5,3,6),(14,18,5,3,6),(15,20,5,3,6),(15,21,5,3,6),(16,23,5,3,6),(5,0,6,3,6),(6,1,6,3,6),(6,2,6,3,6),(7,2,6,3,6),(7,3,6,3,6),(8,4,6,3,6),(8,5,6,3,6),(9,6,6,3,6),(9,7,6,3,6),(10,8,6,3,6),(10,9,6,3,6),(11,10,6,3,6),(11,11,6,3,6),(11,12,6,3,6),(12,12,6,3,6),(12,13,6,3,6),(12,14,6,3,6),(13,14,6,3,6),(12,15,6,3,6),(13,15,6,3,6),(13,16,6,3,6),(14,18,6,3,6),(15,21,6,3,6),(6,0,7,3,6),(6,1,7,3,6),(7,2,7,3,6),(7,3,7,3,6),(8,4,7,3,6),(8,5,7,3,6),(9,6,7,3,6),(9,7,7,3,6),(10,8,7,3,6),(10,9,7,3,6),(11,10,7,3,6),(11,11,7,3,6),(11,12,7,3,6),(12,12,7,3,6),(12,13,7,3,6),(12,14,7,3,6),(12,15,7,3,6),(13,15,7,3,6),(13,16,7,3,6),(14,18,7,3,6),(15,21,7,3,6),(6,0,8,3,6),(6,1,8,3,6),(7,1,8,3,6),(7,2,8,3,6),(7,3,8,3,6),(8,3,8,3,6),(8,4,8,3,6),(8,5,8,3,6),(9,5,8,3,6),(9,6,8,3,6),(9,7,8,3,6),(10,7,8,3,6),(10,8,8,3,6),(10,9,8,3,6),(11,9,8,3,6),(11,10,8,3,6),(11,11,8,3,6),(11,12,8,3,6),(12,12,8,3,6),(12,13,8,3,6),(12,14,8,3,6),(12,15,8,3,6),(13,16,8,3,6),(6,0,9,3,6),(7,1,9,3,6),(7,2,9,3,6),(8,3,9,3,6),(8,4,9,3,6),(9,5,9,3,6),(9,6,9,3,6),(9,7,9,3,6),(10,7,9,3,6),(10,8,9,3,6),(10,9,9,3,6),(11,10,9,3,6),(11,11,9,3,6),(11,12,9,3,6),(12,13,9,3,6),(12,14,9,3,6),(12,15,9,3,6),(13,16,9,3,6),(7,1,10,3,6),(8,3,10,3,6),(8,4,10,3,6),(9,5,10,3,6),(9,6,10,3,6),(10,8,10,3,6),(10,9,10,3,6),(11,10,10,3,6),(11,11,10,3,6),(12,14,10,3,6),(10,8,11,3,6),(11,11,11,3,6),(12,14,11,3,6),(17,25,3,2,7),(18,28,3,2,7),(15,21,4,2,7),(16,23,4,2,7),(17,25,4,2,7),(18,28,4,2,7),(15,21,5,2,7),(16,23,5,2,7),(17,25,5,2,7),(12,14,6,2,7),(13,16,6,2,7),(14,18,6,2,7),(15,20,6,2,7),(15,21,6,2,7),(16,23,6,2,7),(11,12,7,2,7),(12,14,7,2,7),(12,15,7,2,7),(13,16,7,2,7),(14,18,7,2,7),(15,20,7,2,7),(15,21,7,2,7),(16,23,7,2,7),(11,12,8,2,7),(12,14,8,2,7),(12,15,8,2,7),(13,16,8,2,7),(14,18,8,2,7),(15,20,8,2,7),(15,21,8,2,7),(11,12,9,2,7),(12,13,9,2,7),(12,14,9,2,7),(12,15,9,2,7),(13,15,9,2,7),(13,16,9,2,7),(14,18,9,2,7),(15,21,9,2,7),(7,3,10,2,7),(8,5,10,2,7),(9,7,10,2,7),(10,9,10,2,7),(11,11,10,2,7),(11,12,10,2,7),(12,13,10,2,7),(12,14,10,2,7),(12,15,10,2,7),(13,15,10,2,7),(13,16,10,2,7),(14,18,10,2,7),(15,21,10,2,7),(5,0,11,2,7),(6,1,11,2,7),(6,2,11,2,7),(7,3,11,2,7),(8,5,11,2,7),(9,7,11,2,7),(10,9,11,2,7),(11,11,11,2,7),(11,12,11,2,7),(12,13,11,2,7),(12,14,11,2,7),(12,15,11,2,7),(13,15,11,2,7),(13,16,11,2,7),(14,18,11,2,7),(5,0,12,2,7),(6,1,12,2,7),(6,2,12,2,7),(7,3,12,2,7),(8,5,12,2,7),(9,7,12,2,7),(10,9,12,2,7),(11,11,12,2,7),(11,12,12,2,7),(12,13,12,2,7),(12,14,12,2,7),(12,15,12,2,7),(13,16,12,2,7),(5,0,13,2,7),(6,0,13,2,7),(6,1,13,2,7),(7,2,13,2,7),(7,3,13,2,7),(8,4,13,2,7),(8,5,13,2,7),(9,6,13,2,7),(9,7,13,2,7),(10,8,13,2,7),(10,9,13,2,7),(11,10,13,2,7),(11,11,13,2,7),(11,12,13,2,7),(12,13,13,2,7),(12,14,13,2,7),(12,15,13,2,7),(13,16,13,2,7),(6,0,14,2,7),(6,1,14,2,7),(7,2,14,2,7),(7,3,14,2,7),(8,4,14,2,7),(8,5,14,2,7),(9,6,14,2,7),(9,7,14,2,7),(10,8,14,2,7),(10,9,14,2,7),(11,10,14,2,7),(11,11,14,2,7),(11,12,14,2,7),(12,13,14,2,7),(12,14,14,2,7),(12,15,14,2,7),(13,16,14,2,7),(6,0,15,2,7),(6,1,15,2,7),(7,2,15,2,7),(7,3,15,2,7),(8,4,15,2,7),(8,5,15,2,7),(9,6,15,2,7),(9,7,15,2,7),(10,8,15,2,7),(10,9,15,2,7),(11,10,15,2,7),(11,11,15,2,7),(11,12,15,2,7),(12,14,15,2,7),(12,15,15,2,7),(6,0,16,2,7),(7,1,16,2,7),(7,2,16,2,7),(8,4,16,2,7),(9,6,16,2,7),(9,7,16,2,7),(10,8,16,2,7),(10,9,16,2,7),(11,11,16,2,7),(11,12,16,2,7),(12,14,16,2,7),(12,15,16,2,7),(6,0,17,2,7),(7,2,17,2,7),(8,4,17,2,7),(9,6,17,2,7),(10,8,17,2,7),(10,9,17,2,7),(11,11,17,2,7),(11,12,17,2,7),(12,14,17,2,7),(12,15,17,2,7),(8,4,18,2,7),(9,6,18,2,7),(10,8,18,2,7),(10,9,18,2,7),(11,11,18,2,7),(9,6,19,2,7),(12,15,3,3,7),(15,21,3,3,7),(16,23,3,3,7),(17,25,3,3,7),(18,28,3,3,7),(11,12,4,3,7),(12,14,4,3,7),(12,15,4,3,7),(13,16,4,3,7),(14,18,4,3,7),(15,20,4,3,7),(15,21,4,3,7),(16,23,4,3,7),(11,12,5,3,7),(12,14,5,3,7),(12,15,5,3,7),(13,16,5,3,7),(14,18,5,3,7),(15,20,5,3,7),(15,21,5,3,7),(16,23,5,3,7),(4,0,6,3,7),(5,1,6,3,7),(6,2,6,3,7),(9,7,6,3,7),(10,9,6,3,7),(11,11,6,3,7),(11,12,6,3,7),(12,13,6,3,7),(12,14,6,3,7),(12,15,6,3,7),(13,15,6,3,7),(13,16,6,3,7),(14,18,6,3,7),(15,21,6,3,7),(5,0,7,3,7),(5,1,7,3,7),(6,1,7,3,7),(6,2,7,3,7),(7,3,7,3,7),(8,5,7,3,7),(9,7,7,3,7),(10,9,7,3,7),(11,11,7,3,7),(11,12,7,3,7),(12,13,7,3,7),(12,14,7,3,7),(12,15,7,3,7),(13,15,7,3,7),(13,16,7,3,7),(14,18,7,3,7),(15,21,7,3,7),(5,0,8,3,7),(6,1,8,3,7),(6,2,8,3,7),(7,3,8,3,7),(8,5,8,3,7),(9,7,8,3,7),(10,9,8,3,7),(11,11,8,3,7),(11,12,8,3,7),(12,13,8,3,7),(12,14,8,3,7),(12,15,8,3,7),(13,16,8,3,7),(6,0,9,3,7),(6,1,9,3,7),(7,2,9,3,7),(7,3,9,3,7),(8,4,9,3,7),(8,5,9,3,7),(9,6,9,3,7),(9,7,9,3,7),(10,8,9,3,7),(10,9,9,3,7),(11,10,9,3,7),(11,11,9,3,7),(11,12,9,3,7),(12,13,9,3,7),(12,14,9,3,7),(12,15,9,3,7),(13,16,9,3,7),(6,0,10,3,7),(6,1,10,3,7),(7,2,10,3,7),(7,3,10,3,7),(8,4,10,3,7),(8,5,10,3,7),(9,6,10,3,7),(9,7,10,3,7),(10,8,10,3,7),(10,9,10,3,7),(11,10,10,3,7),(11,11,10,3,7),(11,12,10,3,7),(12,14,10,3,7),(12,15,10,3,7),(6,0,11,3,7),(7,2,11,3,7),(8,4,11,3,7),(9,6,11,3,7),(9,7,11,3,7),(10,8,11,3,7),(10,9,11,3,7),(11,11,11,3,7),(11,12,11,3,7),(12,14,11,3,7),(12,15,11,3,7),(8,4,12,3,7),(9,6,12,3,7),(10,8,12,3,7),(10,9,12,3,7),(11,11,12,3,7),(18,28,3,2,8),(18,28,4,2,8),(12,15,7,2,8),(15,21,7,2,8),(16,23,7,2,8),(12,15,8,2,8),(15,21,8,2,8),(12,15,9,2,8),(15,21,9,2,8),(11,12,10,2,8),(12,14,10,2,8),(12,15,10,2,8),(13,16,10,2,8),(14,18,10,2,8),(15,21,10,2,8),(11,12,11,2,8),(12,14,11,2,8),(12,15,11,2,8),(13,16,11,2,8),(14,18,11,2,8),(5,1,12,2,8),(6,2,12,2,8),(11,12,12,2,8),(12,14,12,2,8),(12,15,12,2,8),(13,16,12,2,8),(5,0,13,2,8),(5,1,13,2,8),(6,2,13,2,8),(7,3,13,2,8),(8,5,13,2,8),(9,7,13,2,8),(10,9,13,2,8),(11,11,13,2,8),(11,12,13,2,8),(12,13,13,2,8),(12,14,13,2,8),(12,15,13,2,8),(13,16,13,2,8),(5,0,14,2,8),(6,1,14,2,8),(6,2,14,2,8),(7,3,14,2,8),(8,5,14,2,8),(9,7,14,2,8),(10,9,14,2,8),(11,11,14,2,8),(11,12,14,2,8),(12,13,14,2,8),(12,14,14,2,8),(12,15,14,2,8),(13,16,14,2,8),(5,0,15,2,8),(6,1,15,2,8),(6,2,15,2,8),(7,3,15,2,8),(8,5,15,2,8),(9,7,15,2,8),(10,9,15,2,8),(11,11,15,2,8),(11,12,15,2,8),(12,14,15,2,8),(12,15,15,2,8),(5,0,16,2,8),(6,1,16,2,8),(7,3,16,2,8),(8,5,16,2,8),(9,6,16,2,8),(9,7,16,2,8),(10,8,16,2,8),(10,9,16,2,8),(11,11,16,2,8),(11,12,16,2,8),(12,14,16,2,8),(12,15,16,2,8),(6,0,17,2,8),(6,1,17,2,8),(7,2,17,2,8),(7,3,17,2,8),(8,4,17,2,8),(8,5,17,2,8),(9,6,17,2,8),(9,7,17,2,8),(10,8,17,2,8),(10,9,17,2,8),(11,11,17,2,8),(11,12,17,2,8),(12,14,17,2,8),(12,15,17,2,8),(6,0,18,2,8),(6,1,18,2,8),(7,2,18,2,8),(7,3,18,2,8),(8,4,18,2,8),(8,5,18,2,8),(9,6,18,2,8),(9,7,18,2,8),(10,8,18,2,8),(10,9,18,2,8),(11,11,18,2,8),(11,12,18,2,8),(12,15,18,2,8),(6,0,19,2,8),(7,2,19,2,8),(8,4,19,2,8),(9,6,19,2,8),(9,7,19,2,8),(10,9,19,2,8),(11,12,19,2,8),(12,15,19,2,8),(6,0,20,2,8),(7,2,20,2,8),(8,4,20,2,8),(9,6,20,2,8),(10,9,20,2,8),(11,12,20,2,8),(12,15,20,2,8),(8,4,21,2,8),(10,9,21,2,8),(18,28,3,3,8),(15,21,4,3,8),(16,23,4,3,8),(12,15,5,3,8),(15,21,5,3,8),(16,23,5,3,8),(12,15,6,3,8),(15,21,6,3,8),(4,0,7,3,8),(11,12,7,3,8),(12,14,7,3,8),(12,15,7,3,8),(13,16,7,3,8),(14,18,7,3,8),(15,21,7,3,8),(4,0,8,3,8),(5,1,8,3,8),(6,2,8,3,8),(11,12,8,3,8),(12,14,8,3,8),(12,15,8,3,8),(13,16,8,3,8),(5,0,9,3,8),(5,1,9,3,8),(6,1,9,3,8),(6,2,9,3,8),(7,3,9,3,8),(8,5,9,3,8),(9,7,9,3,8),(10,9,9,3,8),(11,11,9,3,8),(11,12,9,3,8),(12,13,9,3,8),(12,14,9,3,8),(12,15,9,3,8),(13,16,9,3,8),(5,0,10,3,8),(6,1,10,3,8),(6,2,10,3,8),(7,3,10,3,8),(8,5,10,3,8),(9,7,10,3,8),(10,9,10,3,8),(11,11,10,3,8),(11,12,10,3,8),(12,14,10,3,8),(12,15,10,3,8),(6,0,11,3,8),(6,1,11,3,8),(7,2,11,3,8),(7,3,11,3,8),(8,4,11,3,8),(8,5,11,3,8),(9,6,11,3,8),(9,7,11,3,8),(10,8,11,3,8),(10,9,11,3,8),(11,11,11,3,8),(11,12,11,3,8),(12,14,11,3,8),(12,15,11,3,8),(6,0,12,3,8),(6,1,12,3,8),(7,2,12,3,8),(7,3,12,3,8),(8,4,12,3,8),(8,5,12,3,8),(9,6,12,3,8),(9,7,12,3,8),(10,8,12,3,8),(10,9,12,3,8),(11,11,12,3,8),(11,12,12,3,8),(12,15,12,3,8),(6,0,13,3,8),(7,2,13,3,8),(8,4,13,3,8),(9,6,13,3,8),(9,7,13,3,8),(10,9,13,3,8),(11,12,13,3,8),(12,15,13,3,8),(10,9,14,3,8),(12,15,10,2,9),(15,21,10,2,9),(12,15,11,2,9),(12,15,12,2,9),(12,15,13,2,9),(4,0,14,2,9),(5,1,14,2,9),(11,12,14,2,9),(12,14,14,2,9),(12,15,14,2,9),(13,16,14,2,9),(4,0,15,2,9),(5,1,15,2,9),(6,2,15,2,9),(11,12,15,2,9),(12,14,15,2,9),(12,15,15,2,9),(5,0,16,2,9),(5,1,16,2,9),(6,2,16,2,9),(11,12,16,2,9),(12,14,16,2,9),(12,15,16,2,9),(5,0,17,2,9),(6,1,17,2,9),(6,2,17,2,9),(7,3,17,2,9),(8,5,17,2,9),(9,7,17,2,9),(10,9,17,2,9),(11,11,17,2,9),(11,12,17,2,9),(12,14,17,2,9),(12,15,17,2,9),(5,0,18,2,9),(6,1,18,2,9),(6,2,18,2,9),(7,3,18,2,9),(8,5,18,2,9),(9,7,18,2,9),(10,9,18,2,9),(11,11,18,2,9),(11,12,18,2,9),(12,15,18,2,9),(5,0,19,2,9),(6,1,19,2,9),(7,3,19,2,9),(8,5,19,2,9),(9,7,19,2,9),(10,9,19,2,9),(11,12,19,2,9),(12,15,19,2,9),(6,0,20,2,9),(6,1,20,2,9),(7,2,20,2,9),(7,3,20,2,9),(8,4,20,2,9),(8,5,20,2,9),(9,6,20,2,9),(9,7,20,2,9),(10,9,20,2,9),(11,12,20,2,9),(12,15,20,2,9),(6,0,21,2,9),(6,1,21,2,9),(7,2,21,2,9),(7,3,21,2,9),(8,4,21,2,9),(8,5,21,2,9),(9,7,21,2,9),(10,9,21,2,9),(11,12,21,2,9),(6,0,22,2,9),(9,7,22,2,9),(12,15,7,3,9),(15,21,7,3,9),(12,15,8,3,9),(4,0,9,3,9),(11,12,9,3,9),(12,14,9,3,9),(12,15,9,3,9),(13,16,9,3,9),(4,0,10,3,9),(5,1,10,3,9),(6,2,10,3,9),(11,12,10,3,9),(12,14,10,3,9),(12,15,10,3,9),(5,0,11,3,9),(5,1,11,3,9),(6,1,11,3,9),(6,2,11,3,9),(7,3,11,3,9),(8,5,11,3,9),(9,7,11,3,9),(10,9,11,3,9),(11,11,11,3,9),(11,12,11,3,9),(12,14,11,3,9),(12,15,11,3,9),(5,0,12,3,9),(6,1,12,3,9),(6,2,12,3,9),(7,3,12,3,9),(8,5,12,3,9),(9,7,12,3,9),(10,9,12,3,9),(11,11,12,3,9),(11,12,12,3,9),(12,15,12,3,9),(6,0,13,3,9),(6,1,13,3,9),(7,2,13,3,9),(7,3,13,3,9),(8,4,13,3,9),(8,5,13,3,9),(9,6,13,3,9),(9,7,13,3,9),(10,9,13,3,9),(11,12,13,3,9),(12,15,13,3,9),(6,0,14,3,9),(6,1,14,3,9),(7,2,14,3,9),(7,3,14,3,9),(8,5,14,3,9),(9,7,14,3,9),(10,9,14,3,9),(11,12,14,3,9),(9,7,15,3,9),(12,15,14,2,10),(12,15,15,2,10),(12,15,16,2,10),(4,0,17,2,10),(5,1,17,2,10),(11,12,17,2,10),(12,14,17,2,10),(12,15,17,2,10),(4,0,18,2,10),(5,1,18,2,10),(6,2,18,2,10),(11,12,18,2,10),(12,15,18,2,10),(5,0,19,2,10),(5,1,19,2,10),(6,2,19,2,10),(11,12,19,2,10),(12,15,19,2,10),(5,0,20,2,10),(6,2,20,2,10),(11,12,20,2,10),(12,15,20,2,10),(5,0,21,2,10),(6,1,21,2,10),(6,2,21,2,10),(7,3,21,2,10),(8,5,21,2,10),(9,7,21,2,10),(10,9,21,2,10),(11,12,21,2,10),(5,0,22,2,10),(6,1,22,2,10),(7,3,22,2,10),(8,5,22,2,10),(9,7,22,2,10),(6,1,23,2,10),(7,3,23,2,10),(8,5,23,2,10),(9,7,23,2,10),(6,1,24,2,10),(7,3,24,2,10),(8,5,24,2,10),(9,7,24,2,10),(9,7,25,2,10),(12,15,9,3,10),(12,15,10,3,10),(4,0,11,3,10),(12,14,11,3,10),(12,15,11,3,10),(4,0,12,3,10),(5,1,12,3,10),(6,2,12,3,10),(11,12,12,3,10),(12,15,12,3,10),(5,0,13,3,10),(5,1,13,3,10),(6,2,13,3,10),(11,12,13,3,10),(12,15,13,3,10),(5,0,14,3,10),(6,1,14,3,10),(6,2,14,3,10),(7,3,14,3,10),(8,5,14,3,10),(9,7,14,3,10),(10,9,14,3,10),(11,12,14,3,10),(6,1,15,3,10),(7,3,15,3,10),(8,5,15,3,10),(9,7,15,3,10),(6,1,16,3,10),(7,3,16,3,10),(8,5,16,3,10),(9,7,16,3,10),(3,0,17,2,11),(12,15,18,2,11),(12,15,19,2,11),(4,0,20,2,11),(5,1,20,2,11),(12,15,20,2,11),(4,0,21,2,11),(5,1,21,2,11),(6,2,21,2,11),(11,12,21,2,11),(5,0,22,2,11),(5,1,22,2,11),(6,2,22,2,11),(5,0,23,2,11),(6,2,23,2,11),(5,0,24,2,11),(6,1,24,2,11),(6,2,24,2,11),(7,3,24,2,11),(8,5,24,2,11),(9,7,24,2,11),(5,0,25,2,11),(6,1,25,2,11),(7,3,25,2,11),(8,5,25,2,11),(9,7,25,2,11),(6,1,26,2,11),(7,3,26,2,11),(8,5,26,2,11),(6,1,27,2,11),(7,3,27,2,11),(12,15,12,3,11),(4,0,13,3,11),(12,15,13,3,11),(4,0,14,3,11),(5,1,14,3,11),(6,2,14,3,11),(11,12,14,3,11),(5,0,15,3,11),(5,1,15,3,11),(6,2,15,3,11),(5,0,16,3,11),(6,1,16,3,11),(6,2,16,3,11),(7,3,16,3,11),(8,5,16,3,11),(9,7,16,3,11),(6,1,17,3,11),(7,3,17,3,11),(8,5,17,3,11),(6,1,18,3,11),(3,0,20,2,12),(4,0,23,2,12),(5,1,23,2,12),(4,0,24,2,12),(5,1,24,2,12),(5,0,25,2,12),(5,1,25,2,12),(6,2,25,2,12),(5,0,26,2,12),(6,2,26,2,12),(5,0,27,2,12),(6,2,27,2,12),(5,0,28,2,12),(4,0,15,3,12),(4,0,16,3,12),(5,1,16,3,12),(6,2,16,3,12),(5,0,17,3,12),(5,1,17,3,12),(6,2,17,3,12),(5,0,18,3,12),(6,2,18,3,12),(3,0,23,2,13),(4,0,26,2,13),(5,1,26,2,13),(4,0,27,2,13),(5,1,27,2,13),(5,0,28,2,13),(5,1,28,2,13),(6,2,28,2,13),(5,0,29,2,13),(6,2,29,2,13),(5,0,30,2,13),(6,2,30,2,13),(5,0,31,2,13),(4,0,17,3,13),(4,0,18,3,13),(5,1,18,3,13),(5,0,19,3,13),(5,1,19,3,13),(6,2,19,3,13),(5,0,20,3,13),(6,2,20,3,13),(3,0,26,2,14),(4,0,29,2,14),(5,1,29,2,14),(4,0,30,2,14),(5,1,30,2,14),(5,1,31,2,14),(5,0,32,2,14),(6,2,32,2,14),(5,0,33,2,14),(6,2,33,2,14),(4,0,19,3,14),(4,0,20,3,14),(5,1,20,3,14),(5,0,21,3,14),(5,1,21,3,14),(6,2,21,3,14),(5,0,22,3,14),(3,0,29,2,15),(4,0,32,2,15),(4,0,33,2,15),(5,1,33,2,15),(5,1,34,2,15),(4,0,21,3,15),(4,0,22,3,15),(5,1,22,3,15),(5,1,23,3,15),(3,0,32,2,16),(4,0,35,2,16),(4,0,36,2,16),(5,1,36,2,16),(5,1,37,2,16),(4,0,23,3,16),(4,0,24,3,16),(5,1,24,3,16),(5,1,25,3,16),(3,0,35,2,17),(4,0,38,2,17),(4,0,39,2,17),(4,0,25,3,17),(4,0,26,3,17),(3,0,38,2,18),(4,0,41,2,18),(4,0,42,2,18),(4,0,27,3,18),(4,0,28,3,18),(3,0,41,2,19),(4,0,44,2,19),(4,0,45,2,19),(4,0,29,3,19),(3,0,44,2,20),(3,0,47,2,21),(3,0,50,2,22),(3,0,53,2,23),(3,0,56,2,24)}; 
Gamma5c174 := {(8,1,1,5,0),(9,3,1,5,0),(9,4,1,5,0),(10,5,1,5,0),(10,6,1,5,0),(11,7,1,5,0),(11,8,1,5,0),(11,9,1,5,0),(12,9,1,5,0),(12,10,1,5,0),(12,11,1,5,0),(12,12,1,5,0),(13,12,1,5,0),(13,13,1,5,0),(13,14,1,5,0),(14,14,1,5,0),(13,15,1,5,0),(14,15,1,5,0),(14,16,1,5,0),(14,17,1,5,0),(15,17,1,5,0),(14,18,1,5,0),(15,18,1,5,0),(15,19,1,5,0),(15,20,1,5,0),(15,21,1,5,0),(16,21,1,5,0),(16,22,1,5,0),(16,23,1,5,0),(17,24,1,5,0),(17,25,1,5,0),(18,27,1,5,0),(18,28,1,5,0),(12,10,4,2,1),(13,12,4,2,1),(13,13,4,2,1),(13,14,4,2,1),(14,15,4,2,1),(14,16,4,2,1),(14,17,4,2,1),(15,18,4,2,1),(15,19,4,2,1),(15,20,4,2,1),(15,21,4,2,1),(16,22,4,2,1),(16,23,4,2,1),(17,25,4,2,1),(18,28,4,2,1),(8,2,3,3,1),(9,4,3,3,1),(10,6,3,3,1),(10,7,3,3,1),(11,8,3,3,1),(11,9,3,3,1),(11,10,3,3,1),(12,10,3,3,1),(12,11,3,3,1),(12,12,3,3,1),(13,12,3,3,1),(12,13,3,3,1),(13,13,3,3,1),(13,14,3,3,1),(13,15,3,3,1),(14,15,3,3,1),(13,16,3,3,1),(14,16,3,3,1),(14,17,3,3,1),(14,18,3,3,1),(15,19,3,3,1),(15,20,3,3,1),(15,21,3,3,1),(16,22,3,3,1),(16,23,3,3,1),(17,25,3,3,1),(18,28,3,3,1),(7,0,2,4,1),(8,1,2,4,1),(8,2,2,4,1),(9,4,2,4,1),(10,6,2,4,1),(10,7,2,4,1),(11,8,2,4,1),(11,9,2,4,1),(11,10,2,4,1),(12,10,2,4,1),(12,11,2,4,1),(12,12,2,4,1),(13,12,2,4,1),(12,13,2,4,1),(13,13,2,4,1),(13,14,2,4,1),(13,15,2,4,1),(14,15,2,4,1),(13,16,2,4,1),(14,16,2,4,1),(14,17,2,4,1),(14,18,2,4,1),(15,18,2,4,1),(15,19,2,4,1),(15,20,2,4,1),(15,21,2,4,1),(16,22,2,4,1),(16,23,2,4,1),(17,25,2,4,1),(18,28,2,4,1),(9,4,6,2,2),(10,6,6,2,2),(10,7,6,2,2),(11,8,6,2,2),(11,9,6,2,2),(11,10,6,2,2),(12,10,6,2,2),(12,11,6,2,2),(12,12,6,2,2),(12,13,6,2,2),(13,13,6,2,2),(13,14,6,2,2),(13,15,6,2,2),(13,16,6,2,2),(14,16,6,2,2),(14,17,6,2,2),(14,18,6,2,2),(15,19,6,2,2),(15,20,6,2,2),(15,21,6,2,2),(16,23,6,2,2),(7,0,4,3,2),(8,2,4,3,2),(9,4,4,3,2),(9,5,4,3,2),(10,6,4,3,2),(10,7,4,3,2),(11,8,4,3,2),(11,9,4,3,2),(11,10,4,3,2),(12,10,4,3,2),(12,11,4,3,2),(12,12,4,3,2),(12,13,4,3,2),(13,13,4,3,2),(13,14,4,3,2),(13,15,4,3,2),(13,16,4,3,2),(14,16,4,3,2),(14,17,4,3,2),(14,18,4,3,2),(15,19,4,3,2),(15,20,4,3,2),(15,21,4,3,2),(16,23,4,3,2),(7,0,8,2,3),(7,1,8,2,3),(8,2,8,2,3),(8,3,8,2,3),(9,4,8,2,3),(9,5,8,2,3),(10,6,8,2,3),(10,7,8,2,3),(10,8,8,2,3),(11,8,8,2,3),(11,9,8,2,3),(11,10,8,2,3),(11,11,8,2,3),(12,11,8,2,3),(12,12,8,2,3),(12,13,8,2,3),(12,14,8,2,3),(13,14,8,2,3),(13,15,8,2,3),(13,16,8,2,3),(14,17,8,2,3),(14,18,8,2,3),(15,20,8,2,3),(15,21,8,2,3)};
Gamma5c88 := {(7,1,5,3,3), (8,3,5,3,3), (7,0,10,2,4), (9,5,5,3,3), (8,2,10,2,4), (10,7,5,3,3), (6,0,14,2,6), (7,2,14,2,6), (6,0,16,2,7), (11,9,5,3,3), (9,6,10,2,4), (8,4,12,2,5), (11,11,5,3,3), (9,6,12,2,5), (10,8,10,2,4), (12,11,5,3,3), (8,4,14,2,6), (7,2,16,2,7), (12,13,5,3,3), (11,10,10,2,4), (8,4,16,2,7), (10,8,12,2,5), (9,6,14,2,6), (13,15,5,3,3), (9,6,16,2,7), (10,8,14,2,6), (12,12,10,2,4), (11,10,12,2,5), (12,14,10,2,4), (14,17,5,3,3), (11,10,14,2,6), (12,12,12,2,5), (10,8,16,2,7), (11,12,14,2,6), (13,16,10,2,4), (12,14,12,2,5), (15,21,5,3,3), (12,14,14,2,6), (13,16,12,2,5), (11,12,16,2,7), (14,18,10,2,4), (16,23,5,3,3), (13,16,14,2,6), (12,14,16,2,7), (7,0,5,3,3), (8,2,5,3,3), (7,1,10,2,4), (9,4,5,3,3), (8,3,10,2,4), (10,6,5,3,3), (7,1,12,2,5), (10,8,5,3,3), (7,1,14,2,6), (8,3,12,2,5), (11,8,5,3,3), (9,5,10,2,4), (11,10,5,3,3), (9,5,12,2,5), (10,7,10,2,4), (12,10,5,3,3), (8,3,14,2,6), (7,1,16,2,7), (12,12,5,3,3), (11,9,10,2,4), (10,7,12,2,5), (9,5,14,2,6), (12,14,5,3,3), (10,9,12,2,5), (11,11,10,2,4), (13,14,5,3,3), (10,7,14,2,6), (11,9,12,2,5), (13,16,5,3,3), (12,13,10,2,4), (9,7,16,2,7), (11,11,12,2,5), (10,9,14,2,6), (14,18,5,3,3), (10,9,16,2,7), (11,11,14,2,6), (13,15,10,2,4), (12,13,12,2,5), (15,20,5,3,3), (12,13,14,2,6), (11,11,16,2,7), (12,15,14,2,6), (12,15,16,2,7), (15,21,10,2,4)};

Gamma5c2480WithoutRed := {(10,6,8,2,3), (12,11,8,2,3), (14,16,4,3,3), (10,6,5,3,3), (12,11,5,3,3), (11,9,8,3,4), (14,18,8,2,6), (16,23,3,3,6), (14,18,5,3,6), (10,8,6,3,6), (12,13,6,3,6), (15,21,7,3,7), (11,11,9,3,7), (12,15,7,3,9)};
Gamma5c2480WithRed := toList(set(Gamma5c2480) - set(Gamma5c2480WithoutRed));
assert(sort(Gamma5c2480WithoutRed|Gamma5c2480WithRed) == sort Gamma5c2480);

Gamma5c174WithoutRed := {(10,6,8,2,3), (12,11,8,2,3)};
Gamma5c174WithRed := toList(set(Gamma5c174) - set(Gamma5c174WithoutRed));
assert(sort(Gamma5c174WithoutRed|Gamma5c174WithRed) === sort Gamma5c174);

Gamma5c88WithoutRed := {(12,11,5,3,3), (10,6,5,3,3)};
Gamma5c88WithRed := toList(set(Gamma5c88) - set(Gamma5c88WithoutRed));
assert(sort(Gamma5c88WithoutRed|Gamma5c88WithRed) === sort Gamma5c88);

checkNotExcluded5Tuples = () -> (
-- Nota: from CremonaInequalities_1, which is degs_1*degs_4-degs_5
-- we have -21*λ+6*g-∆*b+237 >= 0 i.e. -21*λ+6*g+237 >= ∆*b i.e. floor((-21*λ+6*g+237)/b) >= ∆
--
-- Moreover from LiSoInequalities_1 
-- we have -10*λ+8*g+2*∆*b-12*codimIm+94 >= 0 i.e. -10*λ+8*g+2*∆*b+94 >= 12*codimIm i.e. floor((-10*λ+8*g+2*∆*b+94)/12) >= codimIm
--
   local d0; local g0; local D0; local b0; local codimIm0;
   U := {};
   for d0 from 3 to 27 do 
      for g0 from 0 to CastelnuovoBound d0 do 
         for b0 from 2 to 5 do
            for D0 from 1 to floor((-21*d0+6*g0+237)/b0) do (
                if valPos(CremonaInequalities,(d0,g0,D0,b0),) then U = append(U,(d0,g0,D0,b0));
            );
   V := {};
   for u in U do (
      (d0,g0,D0,b0) = u;
      for codimIm0 to floor((-10*d0+8*g0+2*D0*b0+94)/12) do (
         if valPos(LiSoInequalities,(d0,g0,D0,b0,codimIm0),,) then V = append(V,(d0,g0,D0,b0,codimIm0))
      );
   );
   local cond;
   W := {};
   for u in V do (
      (d0,g0,D0,b0,codimIm0) = u;
      cond = (if b0 == 5 then D0 == 1 else true) and 
             (if D0 == 1 then b0 == 5 else true) and 
             (if b0 == 4 then D0 == 2 else true) and 
             (if D0 == 2 then b0 == 4 else true) and 
             (if D0 == 1 then codimIm0 == 0 else true) and
             (if D0 == 2 then codimIm0 == 1 else true) and
             (if D0 >= 3 then codimIm0 >= 1 else true);
      if cond then W = append(W,(d0,g0,D0,b0,codimIm0));
   );
   assert(sort W === sort Gamma5c2480);
   assert(# Gamma5c2480 == 2480 and Gamma5c2480 == unique Gamma5c2480);
   IC := {};
   local ee;
   for u in Gamma5c2480 do (
       (d0,g0,D0,b0,codimIm0) = u;
       ee = select(select(apply(partitions(5-b0+codimIm0),toList),j -> min j > 1),jj -> #jj == codimIm0);
       if #ee == 0 then continue;
       if # select(ee,j -> product j == D0) > 0 then IC = append(IC,(d0,g0,D0,b0,codimIm0));
   );
   assert(IC === Gamma5c174);
   assert(# Gamma5c174 == 174 and Gamma5c174 == unique Gamma5c174);
   FV := {};
   for u in Gamma5c2480 do (
       (d0,g0,D0,b0,codimIm0) = u;
       if ((b0 == 2 and codimIm0 == D0/2 - 1 and (D0 == 16 or D0 == 14 or D0 == 12 or D0 == 10)) or 
           (b0 == 3 and codimIm0 == D0 - 2 and D0 >= 3 and D0 <= 5) or 
           (b0 == 4) or 
           (b0 == 5)
          ) then FV = append(FV,(d0,g0,D0,b0,codimIm0));
   );
   FV = toList(set(FV) - set(Gamma5c174));
   assert(FV === Gamma5c88);
   assert(#Gamma5c88 == 88 and Gamma5c88 == unique Gamma5c88);
); 

-- time checkNotExcluded5Tuples() -- used 255.9 seconds

makeGamma6c4237 := () -> (
   local d0; local g0; local D0; local b0; local codimIm0;
   local va;
   U := {};
   for u in Gamma5c174WithRed do (
      (d0,g0,D0,b0,codimIm0) = u;
      va = val(fourSecantsFormula+ν,d0,g0,0,D0,b0,codimIm0);
      assert(va == val(fourSecantsFormula+ν,d0,g0,,D0,b0,codimIm0) and ring va === QQ);
      for v0 to floor va do U = append(U,(d0,g0,v0,D0,b0,codimIm0));
   );
   return U;
);

Gamma6c4237 := makeGamma6c4237();
assert(#Gamma6c4237 == 4237);

makeGamma6c1026 := () -> (
   local d0; local g0; local D0; local b0; local codimIm0;
   local va;
   U := {};
   for u in Gamma5c88WithRed do (
      (d0,g0,D0,b0,codimIm0) = u;
      va = val(fourSecantsFormula+ν,d0,g0,0,D0,b0,codimIm0);
      assert(va == val(fourSecantsFormula+ν,d0,g0,,D0,b0,codimIm0) and ring va === QQ);
      for v0 to floor va do U = append(U,(d0,g0,v0,D0,b0,codimIm0));
   );
   return U;
);

Gamma6c1026 := makeGamma6c1026();
assert(#Gamma6c1026 == 1026);

makeGamma6c73132 := () -> (
   local d0; local g0; local D0; local b0; local codimIm0;
   local va;
   U := {};
   for u in Gamma5c2480WithRed do (
      (d0,g0,D0,b0,codimIm0) = u;
      va = val(fourSecantsFormula+ν,d0,g0,0,D0,b0,codimIm0);
      assert(va == val(fourSecantsFormula+ν,d0,g0,,D0,b0,codimIm0) and ring va === QQ);
      for v0 to floor va do U = append(U,(d0,g0,v0,D0,b0,codimIm0));
   );
   return U;
);

Gamma6c73132 := null;

-----------------------------------------------
-----------------------------------------------

proofThm = INP -> (
   INP = sequence INP;
   if #INP != 1 then error "expected an integer";
   INP = first INP;
   FiveTuples := null; SixTuples := null; LogGenIneq := null;
   if INP === 0 then (
      <<"Proof when Z is a complete intersection"<<endl;
      FiveTuples = Gamma5c174;
      SixTuples = Gamma6c4237;
      LogGenIneq = LogGeneralInequalities;
   ) else if INP === 1 then (
      <<"Proof when Z is any (factorial) variety"<<endl;
      FiveTuples = Gamma5c2480;
      Gamma6c73132 = makeGamma6c73132();
      assert(#Gamma6c73132 == 73132);
      SixTuples = Gamma6c73132;
      LogGenIneq = ManyLogGeneralInequalities;
   ) else if INP === 2 then (
      <<"Proof when Z is a prime Fano Manifold but not a complete intersection"<<endl;
      FiveTuples = Gamma5c88;
      SixTuples = Gamma6c1026;
      LogGenIneq = LogGeneralInequalities;
   ) else (
      error "expected 0, 1, or 2";
   );

-- Existence of a unique minimal reduction (R,H_R)
   -- when (B,H_B) is a scroll over a curve ((K+3*H)^3 == 0 & (K+3*H)^2 * H == 0)
   assert(select(Gamma5c2480,u -> valEq({K3+9*K2H+27*KH2+27*H3,K2H+6*KH2+9*H3},u,,)) === {});
   -- when (B,H_B) is a fibration in quadrics over a curve ((K+2*H)^3 == 0 & (K+2*H)^2 * H == 0)
   assert(select(Gamma5c2480,u -> valEq({K3+6*K2H+12*KH2+8*H3,K2H+4*KH2+4*H3},u,,)) === {});
   -- when (B,H_B) is a del Pezzo manifold (K = -2*H)
   assert(select(Gamma5c2480,u -> valEq({KH2 + 2*H3,K2H + 2*KH2,K3 + 2*K2H},u,,)) === {});
   -- when (B,H_B) is a scroll over a surface
   ScrollSurf := select(FiveTuples,u -> valEq({K3+6*K2H+12*KH2+8*H3},u,,));
   assert(ScrollSurf === select(ScrollSurf,u -> val(K2H+4*KH2+4*H3,u_0,u_1,,u_2,u_3,u_4) > 0));
   if # FiveTuples == 174 then assert(sort ScrollSurf == sort Gamma5c174WithoutRed);
   if # FiveTuples == 2480 then assert(sort ScrollSurf == sort Gamma5c2480WithoutRed);
   if # FiveTuples == 88 then assert(sort ScrollSurf == sort Gamma5c88WithoutRed);
   if (# FiveTuples != 174 and # FiveTuples != 2480 and # FiveTuples != 88) then error " ";
   c2EandKY2 := () -> (
   -- if B is a scroll over a surface Y, then S is Y blown up at c2E points (see [Besana-Biancofiore, Numerical...)]
      n := 3;
      c2E := (12*(λ^2-λ)/(n^2+n) - ( 4*(4-n)*λ+4*(2*n+1)*(g-1)+(n^2+n-2)*(KS2-6*(P(0)-P(-1))) ))/((n-1)*(n-2));
      KY2 := c2E + KS2;
      (c2E,KY2)
   );
   for u in ScrollSurf do (
      (c2E,KY2) := apply(c2EandKY2(),uu -> val(uu,u_0,u_1,,u_2,u_3,u_4));
      if val(P(0)-P(-1),u_0,u_1,,u_2,u_3,u_4) > 1 and c2E+u_0 > 2*u_1-2 then continue; -- if chi(O_Y) > 1 then Y is non-nuled and hence c_1(Eps)^2 <= 2*g - 2
      <<"*** NOT EXCLUDED: "|toString(λ,g,∆,b,codimIm)|" = "|toString u|", scroll over a smooth surface Y with K_Y^2 = "|toString(KY2)|" and chi(O_Y) = "|toString(val(P(0)-P(-1),u_0,u_1,,u_2,u_3,u_4))|", c_2(Eps) = "|toString(c2E)|", c_1(Eps)^2 = "|toString(c2E+u_0)|"\n";  
      <<"    (divisor C_d with d = "|toString val(Cd,u_0,u_1,,u_2,u_3,u_4)|")\n";  
   );
  
-- When the reduction (R,H_R) is a Veronese fibration over a curve
   assert(select(SixTuples,u -> valEq({27*H3'+54*KH2'+36*K2H'+8*K3',9*H3'+12*KH2'+4*K2H'},u)) === {});

-- When the reduction (R,H_R) is a del Pezzo fibration over a curve
   DelPezzoFibr := select(SixTuples,u -> valEq({d3R,d2R},u));
   DelPezzoFibr = select(DelPezzoFibr,u -> val deepSplice(d1R,u) > 0);
   for U in DelPezzoFibr do (
      gC := val deepSplice(1- P'(0),U);
      degHC := val deepSplice(-P'(0) - P'(-1),U);
      degF := (val deepSplice(d1R,U))/degHC;
      <<"*** NOT EXCLUDED: "|toString toSequence gens ring H3|" = "|toString U|", del Pezzo fibration over a smooth polarized curve (C,H) with g(C) = "|toString(gC)|", deg(H) = "|toString(degHC)|" whose generic fiber is a del Pezzo surface of degree "|toString(degF)|"\n";  
      <<"    (divisor C_d with d = "|toString val deepSplice(Cd,U)|", gap in the Le Barz's formula: "|toString val deepSplice(fourSecantsFormula,U)|")\n";
   );

-- When the reduction (R,H_R) is a Mukai variety
   Muk1 := K3'+H3'; Muk2 := K2H'-H3'; Muk3 := KH2'+H3';
   Muk := select(SixTuples,u -> valEq({Muk1,Muk2,Muk3},u));
   for U in Muk do (
      <<"*** NOT EXCLUDED: "|toString toSequence gens ring H3|" = "|toString U|", Mukai variety \n";   
      <<"    (divisor C_d with d = "|toString val deepSplice(Cd,U)|", gap in the Le Barz's formula: "|toString val deepSplice(fourSecantsFormula,U)|")\n"; 
   );

-- When the reduction (R,H_R) is a conic bundle over a surface
   ConicBundl := select(SixTuples,u -> valEq({d3R},u));
   ConicBundl = select(ConicBundl,u -> val deepSplice(d2R,u) > 0);
   -- note that:
   assert(KSHS^2 - KS2*H3 == d1B^2 - d2B*d0B);
   assert(KSHS'^2 - KS2'*H3' == d1R^2 - d2R*d0R);
   -- We now apply the Hodge Index Theorem as in the proof of prop 5.20 of [Bertolini-Turrini, 3-folds in P6 of degreee 12]
   ConicBundl = select(ConicBundl,u -> val deepSplice(d1R^2 - d2R*d0R,u) >= 0);
   for U in ConicBundl do (
      degHY := (val deepSplice(d2R,U))/2;
      <<"*** NOT EXCLUDED: "|toString toSequence gens ring H3|" = "|toString U|", conic bundle over a smooth polarized surface (Y,H) with H^2 = "|toString(degHY)|"\n";  
      <<"    (divisor C_d with d = "|toString val deepSplice(Cd,U)|", gap in the Le Barz's formula: "|toString val deepSplice(fourSecantsFormula,U)|")\n";  
   );

-- Log-general case 
   LG := select(SixTuples,u -> valPos(LogGenIneq,u));
   LG = select(LG,u -> val deepSplice(d1R^2-d2R*d0R,u) != 0 or val deepSplice(d2R^2-d3R*d1R,u) == 0);
   for U in LG do (
      <<"*** NOT EXCLUDED: "|toString toSequence gens ring H3|" = "|toString U|", log-general type\n";  
      <<"    (divisor C_d with d = "|toString val deepSplice(Cd,U)|", gap in the Le Barz's formula: "|toString val deepSplice(fourSecantsFormula,U)|")\n";  
   );

); -- end proofThm

-----------------------------------------------
-----------------------------------------------

str := "Threefold B in P^6 of degree λ, sectional genus g, number of exceptional divisors ν,
which is the base locus of a special birational transformation of type (3,"|toString(b)|") 
into a subvariety of degree "|toString(∆)|" and codimension "|toString(codimIm)|newline;
str = str|"
P(t): Hilbert polynomial of B
c1T,c2T,c3T: degrees of the Chern classes c_i(T_B)
H3,KH2,K2H,K3: respectively degree of H^3,K*H^2,K^2*H,K^3, where H = H_B and K = K_B
KSHS,KS2,c2TS: invariants of the hyperplane section S of B
degs_0,...,degs_6: projective degrees of the transformation 
d0B,d1B,d2B,d3B: pluridegrees of B
Invariants of the reduction R of B:
P'(t): Hilbert polynomial of R
H3',KH2',K2H',K3': respectively degree of H^3,K*H^2,K^2*H,K^3, where H = H_R and K = K_R
c1T',c2T',c3T': degrees of the Chern classes c_i(T_R)
KSHS',c2TS',KS2': invariants of the hyperplane section of R
d0R,d1R,d2R,d3R: pluridegrees of the reduction R
Functions: val(Sequence), proofThm(ZZ).";

<<str<<endl;



